Effect of medium recoil and $p_T$ broadening on single inclusive jet suppression in high-energy heavy-ion collisions

Jet energy loss and single inclusive jet suppression in high-energy heavy-ion collisions are studied within a pQCD parton model that includes both elastic and radiative interactions between jet shower and medium partons as they propagate through the quark-gluon plasma. The collisional energy loss of jets with a given cone-size is found to be relatively small comparing with the radiative energy loss. However the effect of transverse momentum broadening due to elastic scattering is significant in the calculation of radiative energy loss within the higher-twist formalism. The nuclear modification factors for single inclusive jets with different cone-sizes are calculated and compared to experimental data as measured by ALICE and ATLAS experiments in Pb+Pb collisions at $\sqrt{s_{\rm NN}}=2.76$ TeV. Results on jet suppression in Pb+Pb collisions at $\sqrt{s_{\rm NN}} = 5.02$ TeV are also presented.

==> run.sh <==
pdflatex jet.tex
pdflatex jet.tex
rm jet.aux
rm jet.dvi
rm jet.log
# rm jet.nav
rm jet.out
# rm jet.snm
rm jet.toc

open jet.pdf
